Adapting Diarization-Conditioned Whisper for End-to-End Multi-Talker Speech Recognition

We propose a speaker-attributed (SA) Whisper-based model for multi-talker speech recognition that combines target-speaker modeling with serialized output training (SOT). Our approach leverages a Diarization-Conditioned Whisper (DiCoW) encoder to extract target-speaker embeddings, which are concatenated into a single representation and passed to a shared decoder. This enables the model to transcribe overlapping speech as a serialized output stream with speaker tags and timestamps. In contrast to target-speaker ASR systems such as DiCoW, which decode each speaker separately, our approach performs joint decoding, allowing the decoder to condition on the context of all speakers simultaneously. Experiments show that the model outperforms existing SOT-based approaches and surpasses DiCoW on multi-talker mixtures (e.g., LibriMix).

==> scripts_for_figs/extract_attention.ami.py <==
# RUN
# source local_paths.sh
import os
import torch
from models.sot_dicow import SOTDiCoWForConditionalGeneration, WhisperTokenizerForSOT
from data.local_datasets import LhotseLongFormDataset
from utils.general import create_lower_uppercase_mapping
from transformers.models.whisper import WhisperFeatureExtractor
from lhotse import CutSet
from mt_asr.dataset import MT_ASR_SOT_Dataset, MT_SOT_Data_Collator

# LOAD MODEL and TOKENIZER
model_type = "exp/models/ami_nsf_mt_sot_turbo.v9.concat_embedds"
model = SOTDiCoWForConditionalGeneration.from_pretrained(
    model_type,
    device_map='cpu',
    low_cpu_mem_usage=True,
    use_safetensors=True,
    attn_implementation='eager',
    sub_sample=True,
    mt_num_speakers=8,
    mt_sot_aggregate_speakers=True,
    mt_sot_aggregation_type='concat',
    mt_sot_transform_speakers=True,
    mt_sot_use_sad=False,
    mt_sot_spk_mask_inv_temp=None,
    mt_sot_encoder=False,
    mt_sot_speaker_loss_weight=None,
    mt_sot_speaker_attn_weight=0.0, # This can enforce to focus on speaker specific encoder hidden states
    fddt_is_diagonal=True,
    fddt_bias_only=False,
    fddt_use_silence=True,
    fddt_use_target=True,
    fddt_use_overlap=True,
    fddt_use_non_target=True,
    use_initial_fddt=True,
    remove_timestamps_from_ctc=True,
    apply_fddt_to_n_layers=-1,
)
print("Model: ", model)
print("Loading Feature Extractor... This may take a while!")
fe_extractor = WhisperFeatureExtractor.from_pretrained("Lakoc/DiCoW_v2.1")
tokenizer = WhisperTokenizerForSOT.from_pretrained(model_type, predict_timestamps=True, mt_num_speakers=8)
tokenizer.set_prefix_tokens(predict_timestamps=True, task="transcribe", language="en")
model.tokenizer = tokenizer
tokenizer_dict = {v:k for k,v in tokenizer.get_vocab().items()} # revert num:subword

# LOAD DATA
# data_nsf = LhotseLongFormDataset(
#     CutSet.from_file("manifests/notsofar_eval_singlechannel_cuts.jsonl.gz"),
#     use_timestamps=True,
#     feature_extractor=fe_extractor,
#     global_lang_id="en",
#     provide_gt_lang=True,
# )
#data_l2m = LhotseLongFormDataset(
#    CutSet.from_file("manifests/libri2mix_mix_both_sc_test_cutset.jsonl.gz"),
#    use_timestamps=True,
#    feature_extractor=fe_extractor,
#    global_lang_id="en",
#    provide_gt_lang=True,
#)

#      CutSet.from_file("manifests/ami/ami-sdm_cutsets_test.jsonl.gz"),
data_ami = LhotseLongFormDataset(
     CutSet.from_file("manifests.my/ami-sdm_cutsets_test_subset.jsonl.gz"),
     use_timestamps=True,
     feature_extractor=fe_extractor,
     global_lang_id="en",
     provide_gt_lang=True,
 )
data = data_ami  # SET L2Mix
data_mt = MT_ASR_SOT_Dataset(data, 8, augment_speaker_order=False)
create_lower_uppercase_mapping(tokenizer)
collator = MT_SOT_Data_Collator(fe_extractor, tokenizer, tokenizer.bos_token_id, max_length=1200)

# Run on GPU if available
device = "cpu"
device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
print(f"Running inference on device: {device}")
model = model.to(device)

# Output directory
output_dir = "attn_outputs.ami-sdm_cutsets_test_subset"
os.makedirs(output_dir, exist_ok=True)

# Extract Attention Weights
for i, ds in enumerate(data_mt):
    sample = collator([ds])  # load single sample
    del sample['is_valid']
    sample
    pgp = sample['per_group_sizes']
    sample['stno_mask'] = sample['stno_mask'][:pgp[0]]

    for key in sample:
        if isinstance(sample[key], torch.Tensor):
            sample[key] = sample[key].to(device)

    print(f'Running generate for sample {i}')
    out = model.generate(**sample, max_length=440, return_dict_in_generate=True, output_attentions=True, num_beams=1)
    # import pdb; pdb.set_trace()
    # print("X-attn.value", out['cross_attentions'])
    attn_values = out['cross_attentions']
    decoded_tokens = out['sequences'][0]
    decoded_output = tokenizer.decode(decoded_tokens, decode_with_timestamps=True)
    #from IPython import embed; embed()
    decoded_tokens_bpe = [ tokenizer_dict[i.item()] for i in decoded_tokens ]

    #print(decoded_output)
    reference_transcript = ds[0]['sot_transcript']
    #print(reference_transcript)

    # Save compact format
    output_data = {
        'sample_index': i,
        'cross_attentions': attn_values,
        'decoded_output': decoded_output,
        'decoded_tokens_bpe': decoded_tokens_bpe,
        'reference_transcript': reference_transcript
    }

    torch.save(output_data, os.path.join(output_dir, f"sample_{i:04d}.pt"))
    print(f"Saved attention weights for sample {i}.")

print("All samples processed.")


==> scripts_for_figs/plot_attention.py <==
# plot_attention.py

import torch
import matplotlib.pyplot as plt
import numpy as np
import sys
import optparse
import re

def plot_attention(filename, layer=None, head=None):
    data = torch.load(filename, map_location='cpu')

    sample_index = data['sample_index']
    decoded_output = data['decoded_output']
    reference_transcript = data['reference_transcript']
    decoded_tokens = data.get('decoded_tokens_bpe', None)
    if decoded_tokens is not None:
        decoded_tokens_cleaned = []
        for token in decoded_tokens:
            token_cleaned = token.replace("Ġ", "")
            token_cleaned = re.sub(r'(<\|\d+\.\d+\|>)', lambda m: m.group(1)[:-2] + "_spk0|>", token_cleaned)
            decoded_tokens_cleaned.append(token_cleaned)
        decoded_tokens = decoded_tokens_cleaned

    print(f"Reference transcript: {reference_transcript}")
    print(f"Decoded output: {decoded_output}")


    # Create stacked_xattn
    attn_values = data['cross_attentions']
    stacked_xattn = torch.stack([
        torch.cat([token_attn[l] for token_attn in attn_values], dim=2)  # [B, H, tokens, frames x S]
        for l in range(len(attn_values[0]))
    ], dim=0)  # [L, B, H, tokens, frames x S]

    #from IPython import embed; embed()

    # Determine layer index
    num_layers = stacked_xattn.shape[0]
    if layer is None or layer >= num_layers:
        layer_idx = num_layers - 1
        print(f"No layer specified or index out of bounds. Using last layer (index {layer_idx}).")
    else:
        layer_idx = layer
        print(f"Using layer index {layer_idx}.")

    # Extract attention for the specified layer
    attn_layer = stacked_xattn[layer_idx]  # [B, H, tokens, frames x S]

    # Use first batch element
    attn_layer = attn_layer[0]  # [H, tokens, frames x S]

    if head is not None and head < attn_layer.shape[0]:
        attn_to_plot = attn_layer[head]  # [tokens, frames x S]
        print(f"Plotting head {head}.")
    else:
        print(f"No head specified or index out of bounds. Averaging across all heads.")
        attn_to_plot = attn_layer.mean(dim=0)  # [tokens, frames x S]

    attn_to_plot = attn_to_plot.detach().cpu().numpy()

    # Clip at 99th percentile
    vmax = np.percentile(attn_to_plot, 99.8)
    attn_to_plot_clipped = np.clip(attn_to_plot, a_min=0, a_max=vmax)

    # Log-transform
    attn_to_plot_log = np.log10(1+attn_to_plot_clipped)

    num_frames = attn_to_plot.shape[1]  # frames x Speakers
    frame_duration_sec = 30 / 1500  # 0.02 sec per frame
    #frame_times = np.arange(num_frames) * frame_duration_sec
    frame_times = (np.arange(num_frames) * frame_duration_sec) % 30  # wrap every 30s
    
    plt.figure(figsize=(12, 6))
    #plt.imshow(attn_to_plot, aspect='auto', cmap='viridis_r', origin='lower')
    #plt.imshow(attn_to_plot_log, aspect='auto', cmap='hot_r', origin='lower')
    plt.imshow(attn_to_plot_clipped, aspect='auto', cmap='hot_r', origin='lower')

    if decoded_tokens is not None:
        # Reversing the order so first token is at top
        y_ticks = np.arange(len(decoded_tokens))
        plt.yticks(y_ticks, labels=decoded_tokens, fontsize=8)
        plt.gca().invert_yaxis()  # Reverse y-axis: first token at top

    tick_positions = np.linspace(0, num_frames - 1, 10)
    tick_labels = ["{:.1f}".format(frame_times[int(i)]) for i in tick_positions]
    # If any label is exactly "30.0", change it to "0.0"
    tick_labels = ["0.0" if label == "30.0" else label for label in tick_labels]
    plt.xticks(
        ticks=tick_positions,
        labels=tick_labels
    )
        
    #plt.colorbar()
    #plt.title(f"Attention Weights (Sample {sample_index})\nLayer: {layer_idx}, Head: {'avg' if head is None else head}")

    #plt.xticks(
    #    ticks=np.linspace(0, num_frames - 1, 10),
    #    labels=["{:.1f}".format(frame_times[int(i)]) for i in np.linspace(0, num_frames - 1, 10)]
    #)

    

    plt.xlabel("Time (s)", fontsize=10)

    #plt.xlabel("Frames x Speakers", fontsize=10)
    plt.ylabel("Tokens", fontsize=10)
    plt.tight_layout()

    plt.show()

if __name__ == "__main__":
    parser = optparse.OptionParser()
    parser.add_option("--layer", type="int", dest="layer", default=None,
                      help="Layer index to plot (default: last layer)")
    parser.add_option("--head", type="int", dest="head", default=None,
                      help="Head index to plot (default: average across heads)")

    (options, args) = parser.parse_args()

    if len(args) < 1:
        print("Usage: python plot_attention.py <path_to_saved_sample.pt> [--layer L] [--head H]")
        sys.exit(1)

    filename = args[0]
    plot_attention(filename, layer=options.layer, head=options.head)


==> scripts_for_figs/run.sh <==
#!/bin/bash

# Make manifest subsets
 input="manifests/ami/ami-sdm_cutsets_test.jsonl.gz"
output="manifests.my/ami-sdm_cutsets_test_subset.jsonl.gz"

python \
  ./make_manifest_subset.py \
  --input ${input} \
  --output ${output} \
  --recording_ids IS1009a \
  --sizes 320-337,274-299,320-333,320-330,320-331

# Forward and save atts
dir=/mnt/matylda3/ikocour/MT-ASR/challenges/CHiME-8/CHIME2024
source ${dir}/local_paths.sh
python ./extract_attention.ami.py

python ./plot_attention.py  attn_outputs.ami-sdm_cutsets_test_subset/sample_0003.pt

